A double copy from twisted (co)homology at genus one

We study the twisted (co)homology of a family of genus-one integrals -- the so called Riemann-Wirtinger integrals. These integrals are closely related to one-loop string amplitudes in chiral splitting where one leaves the loop-momentum, modulus and all but one puncture un-integrated. While not actual one-loop string integrals, they share many properties and are simple enough that the associated twisted (co)homologies have been completely characterized [Goto2022,arXiv:2206.03177]. Using intersection numbers -- an inner product on the vector space of allowed differential forms -- we derive the Gauss-Manin connection for two bases of the twisted cohomology providing an independent check of [Mano&Watanabe2012]. We also use the intersection index -- an inner product on the vector space of allowed contours -- to derive a double-copy formula for the closed-string analogues of Riemann-Wirtinger integrals (one-dimensional integrals over the torus). Similar to the celebrated KLT formula between open- and closed-string tree-level amplitudes, these intersection indices form a genus-one KLT-like kernel defining bilinears in meromorphic Riemann-Wirtinger integrals that are equal to their complex counterparts.

==> anc/Complex_RW_integrals_and_Pocchammer__anc.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     92261,       2353]
NotebookOptionsPosition[     89374,       2296]
NotebookOutlinePosition[     89814,       2313]
CellTagsIndexPosition[     89771,       2310]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "Important: the notebook here uses the notation\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
    "c0", ",", "cinf", ",", "c1", ",", "c2", ",", "c3", ",", "u", ",", "t1", 
     ",", "t2", ",", "t3"}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "89f21d34-b78d-405b-ab67-349ba0b86f2c"],
 "\nfor what in the paper are called \n(s1A,-s1B,s12,s13,s14,z1,z2,z3,z4)\n\n\
We only provide an implementation for real Mandelstams\n\nAlso important: the \
way the Pocchammer contour is implemented assumes that Mathematica is drawing \
a \[OpenCurlyDoubleQuote]short\[CloseCurlyDoubleQuote] branch between \
adjacent punctures in the fundamental parallelogram. For the values of the \
punctures given, and values close to them, it will work. Always check that \
the Monodromy relations are satisfied before trying to compare to the Double \
Copy.\n\n"
}], "Subsection",
 CellChangeTimes->{{3.910441183293417*^9, 3.910441232431136*^9}, {
  3.9104412654307623`*^9, 3.910441266534513*^9}, {3.910441339198498*^9, 
  3.9104413444361897`*^9}, {3.9104417180627317`*^9, 3.9104418004128637`*^9}, {
  3.910442054150413*^9, 3.910442076112898*^9}, {3.910442151037763*^9, 
  3.9104421637648573`*^9}, {3.910442259004306*^9, 3.9104422643854723`*^9}, {
  3.9104423815548067`*^9, 
  3.910442431129841*^9}},ExpressionUUID->"3e1fe115-c02f-4e73-8979-\
2955dd17e3fc"],

Cell[CellGroupData[{

Cell["\<\
Here we write the complex Riemann Wirtinger integral in the case where some \
of the individual building blocks \[LineSeparator](that enter into the \
double-copy formula) are divergent.\
\>", "Title",
 CellChangeTimes->{{3.902396921718072*^9, 
  3.902396959468327*^9}},ExpressionUUID->"08ddb091-25e8-4ad8-8a97-\
b11a7e1c8191"],

Cell["\<\
Note: we need to go to a 3-dimensional homology setup to allow for this, due \
to the momentum-conservation condition.\
\>", "Chapter",
 CellChangeTimes->{{3.902397134539222*^9, 
  3.902397172425441*^9}},ExpressionUUID->"29877492-387a-4f9e-96ee-\
6e34a4963529"],

Cell[CellGroupData[{

Cell[TextData[{
 "As a case study, we will consider the single-valued Riemann-Wirtinger \
integral of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"F", "(", 
     RowBox[{
      RowBox[{"u", "-", 
       SubscriptBox["t", "1"]}], "|", "\[Eta]"}], ")"}], 
    OverscriptBox[
     RowBox[{"F", "(", 
      RowBox[{
       RowBox[{"u", "-", 
        SubscriptBox["t", "2"]}], "|", "\[Eta]"}], ")"}], "_"]}], 
   TraditionalForm]],ExpressionUUID->"a40ba3e1-7b3a-44c9-9178-411517f4e739"],
 " with the kinematic variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"c1", "=", "0.4"}], ",", " ", 
     RowBox[{"c2", "=", 
      RowBox[{"-", "0.2"}]}], ",", 
     RowBox[{"c3", "=", 
      RowBox[{"-", "0.2"}]}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "5bbf74e0-4a0e-4f83-9e9a-da89400325ce"],
 ", i.e. for which some of the integrals in the antimeromorphic part of the \
double copy need regularization, but for which the complex-RW integral still \
converges.\n\n\nI.e. the  single-valued Riemann-Wirtinger integral is the \
integral of \n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Integral]", "P"], 
     RowBox[{
      SuperscriptBox["d", "2"], "u", " ", 
      SuperscriptBox["e", 
       RowBox[{"2", " ", "\[Pi]", " ", "\[ImaginaryI]", " ", 
        RowBox[{
         SubscriptBox["c", "0"], "(", 
         RowBox[{"u", "-", 
          OverscriptBox["u", "_"]}], ")"}]}]]}]}], "|", 
    RowBox[{
     SubscriptBox["\[Theta]", "1"], "(", 
     RowBox[{
      RowBox[{"u", "-", 
       SubscriptBox["t", "1"]}], "|", "\[Tau]"}], ")"}], 
    SuperscriptBox["|", 
     RowBox[{"2", 
      SubscriptBox["c", "1"]}]], "|", 
    RowBox[{
     SubscriptBox["\[Theta]", "1"], "(", 
     RowBox[{
      RowBox[{"u", "-", 
       SubscriptBox["t", "2"]}], "|", "\[Tau]"}], ")"}], 
    SuperscriptBox["|", 
     RowBox[{"2", 
      SubscriptBox["c", "2"]}]], "|", 
    RowBox[{
     SubscriptBox["\[Theta]", "1"], "(", 
     RowBox[{
      RowBox[{"u", "-", 
       SubscriptBox["t", "3"]}], "|", "\[Tau]"}], ")"}], 
    SuperscriptBox["|", 
     RowBox[{"2", 
      SubscriptBox["c", "3"]}]], 
    RowBox[{
     RowBox[{"F", "(", 
      RowBox[{
       RowBox[{"u", "-", 
        SubscriptBox["t", "1"]}], "|", "\[Eta]"}], ")"}], 
     OverscriptBox[
      RowBox[{"F", "(", 
       RowBox[{
        RowBox[{"u", "-", 
         SubscriptBox["t", "2"]}], "|", "\[Eta]"}], ")"}], "_"], 
     "\[LineSeparator]"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6b0c81a8-27f1-4470-a561-7fc33ca308a0"],
 "\nover ",
 Cell[BoxData[
  FormBox["P", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "79aab9ba-c5a9-4c07-ba85-bcdd29f8b776"],
 " being the  fundamental paralellogram, in which we use the measure \
normalized to be:\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Integral]", "P"], 
     RowBox[{
      SuperscriptBox["d", "2"], "u"}]}], "=", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a31cb99f-ea73-4819-91a5-c79cd20b86e6"],
 "\n\nand where one needs the combination\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["c", "\[Infinity]"], "=", 
    RowBox[{"\[Eta]", "-", 
     RowBox[{"c1", " ", "t1"}], "-", 
     RowBox[{"c2", " ", "t2"}], "-", 
     RowBox[{"c3", " ", "t3"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b83bacfd-23b6-4abe-b075-a6a9d9d59189"],
 "  - c0 \[Tau]\n\n\nto be a real number (for the purposes of the double \
copy) \n\nwhich we default to be \[Pi]/3 here."
}], "Chapter",
 CellChangeTimes->{{3.90239886722845*^9, 3.902399008942581*^9}, {
  3.902399539268021*^9, 3.9023995473722258`*^9}, {3.910440943024531*^9, 
  3.910440965999783*^9}, {3.910442826461507*^9, 3.910443090794001*^9}, {
  3.910443166189715*^9, 3.9104431695317173`*^9}, {3.910443210594881*^9, 
  3.910443244849121*^9}, {3.910443591924019*^9, 3.910443615568153*^9}, {
  3.910443913360991*^9, 
  3.910443920900097*^9}},ExpressionUUID->"6e3253ab-b994-4d6b-9667-\
18097813e3d8"],

Cell[CellGroupData[{

Cell["We define theta functions...", "Subsubsection",
 CellChangeTimes->{{3.894107258556727*^9, 
  3.894107261588475*^9}},ExpressionUUID->"7c834203-7a43-437f-87ed-\
b9429b836aab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]1", "[", 
   RowBox[{"z_", ",", "\[Tau]_"}], "]"}], ":=", 
  RowBox[{"EllipticTheta", "[", 
   RowBox[{"1", ",", 
    RowBox[{"\[Pi]", " ", "z"}], ",", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"I", " ", "\[Pi]", " ", "\[Tau]"}]]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.771936032003435*^9, 3.7719360901003084`*^9}, {
  3.7719361276634407`*^9, 3.7719361342038374`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b20ad098-7a6c-40bb-a4aa-8b8470c3a218"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]1prime", "[", 
    RowBox[{"z_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"EllipticThetaPrime", "[", 
     RowBox[{"1", ",", 
      RowBox[{"\[Pi]", " ", "z"}], ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "t"}]]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.77398075968678*^9, 3.7739807785347567`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"80274453-3a85-401b-8a7b-dce0f3ab039c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"z_", ",", "alpha_", ",", "tau_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Theta]1prime", "[", 
     RowBox[{"0", ",", "tau"}], "]"}], 
    RowBox[{"\[Theta]1", "[", 
     RowBox[{
      RowBox[{"z", "+", "alpha"}], ",", "tau"}], "]"}]}], 
   RowBox[{" ", 
    RowBox[{
     RowBox[{"\[Theta]1", "[", 
      RowBox[{"z", ",", "tau"}], "]"}], 
     RowBox[{"\[Theta]1", "[", 
      RowBox[{"alpha", ",", "tau"}], "]"}]}]}]], "   "}]], "Input",
 CellChangeTimes->{{3.7733905479400826`*^9, 3.7733906937807555`*^9}, {
  3.773465809002386*^9, 3.773465827826071*^9}, {3.773465872432464*^9, 
  3.7734658751700573`*^9}, {3.7734659099696884`*^9, 3.7734659116807165`*^9}, {
  3.7734659425488167`*^9, 3.7734659498999944`*^9}, {3.77398080759728*^9, 
  3.773980810123867*^9}, {3.7739808729725885`*^9, 3.7739808803376226`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"caeda23c-bb65-45b3-b102-6dc30c3e0535"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.773390695603199*^9, 3.773390814231336*^9}, {
   3.7734658846328893`*^9, 3.773465885631502*^9}, {3.7739841649179564`*^9, 
   3.773984167305295*^9}, 3.890813935289703*^9, 3.910444022480089*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"c42b27d4-50f0-4b50-986d-16d2c03bf439"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3 punctures: a Complex Riemann Wirtinger integral: the convergent case with \
real ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", "A"}]], ",", 
    SubscriptBox["s", 
     RowBox[{"1", "j"}]]}], TraditionalForm]],ExpressionUUID->
  "26b58d52-961f-4abb-a856-4bde6353b0fa"]
}], "Subtitle",
 CellChangeTimes->{{3.896184529180539*^9, 3.896184531280744*^9}, {
  3.89618727527982*^9, 3.896187279417398*^9}, {3.9023991692044497`*^9, 
  3.902399171157102*^9}, {3.90239922335506*^9, 3.902399238762467*^9}, {
  3.910441173763935*^9, 
  3.910441180173712*^9}},ExpressionUUID->"41d70122-a346-4065-ae25-\
535f3f495920"],

Cell[CellGroupData[{

Cell["\<\
For a choice of homology cycles that does not include B-cycles, we have the \
intersection 3x3 intersection matrix:
\
\>", "Subsubsection",
 CellChangeTimes->{{3.902399173905568*^9, 3.9023992048804207`*^9}, {
   3.9104410212746897`*^9, 3.910441066310315*^9}, 
   3.910441353935903*^9},ExpressionUUID->"8118818a-750c-49ae-9321-\
84c27307528e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intMat3", "[", 
   RowBox[{"c0_", ",", "c1_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"c3", "=", 
      RowBox[{
       RowBox[{"-", "c1"}], "-", "c2"}]}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c1"}]]}]], 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c0"}]], "-", "1"}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c0"}]], "-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c1"}]]}], ")"}]}], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c0"}]]]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c0"}]]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c0"}]]}]},
        {
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c1"}]], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[Pi]", " ", "I", " ", "c0"}]]}], 
           ")"}]}], 
         RowBox[{
          FractionBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[Pi]", " ", "I", 
              RowBox[{"(", 
               RowBox[{"c1", "+", "c2"}], ")"}]}]]}], 
           RowBox[{"1", "-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c2"}]]}]], " "}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c1"}]]},
        {
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c1"}]], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[Pi]", " ", "I", " ", "c0"}]]}], 
           ")"}]}], "1", 
         FractionBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Pi]", " ", "I", 
             RowBox[{"(", 
              RowBox[{"c1", "+", "c3"}], ")"}]}]]}], 
          RowBox[{"1", "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c3"}]]}]]}
       }], ")"}]}]}], "     ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"8b88766a-505e-489b-8170-5579beaac780"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Here are two implementations of the Riemann-Wirtinger \
integral: one that is just taken along the topological cycle (implementing no \
Pocchammer contour) and one that implements the Pocchammer contour:", \
"Chapter"]], "Subsubsection",
 CellChangeTimes->{{3.902399680374387*^9, 3.902399723365206*^9}, {
  3.910441590651634*^9, 
  3.9104416409451027`*^9}},ExpressionUUID->"d477a0cc-39f3-4cae-8d29-\
3437373a2abf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RWIntegralNoRegularizationN3", "[", 
   RowBox[{
   "c0_", ",", "c1_", ",", "c2_", ",", "t2_", ",", "t3_", ",", "\[Tau]_", ",",
     "\[Eta]_", ",", "tl_", ",", "accuracy_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "c3", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
       "accuracy", " ", "is", " ", "only", " ", "really", " ", "relevant", 
        " ", "if", " ", "we", " ", "insert", " ", "high"}], "-", 
       RowBox[{"precision", " ", "numbers", " ", "for", " ", "c0"}]}], ",", 
      "c1", ",", "c2", ",", "t2", ",", "t3", ",", "\[Tau]"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "tl_", " ", "should", " ", "be", " ", "either", " ", "0", " ", "or", " ",
       "t2", " ", "or", " ", "t3"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "same", " ", "branch", " ", "choices", " ", "as", " ", "above"}], ",", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"converges", " ", "for", " ", "0"}], "<", 
        RowBox[{"Re", 
         RowBox[{"(", "c1", ")"}]}], "<", 
        RowBox[{"1", " ", "if", " ", "tl"}]}], "=", "0"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"converges", " ", "for"}], " ", "-", "1"}], "<", 
        RowBox[{"Re", 
         RowBox[{"(", "c1", ")"}]}], "<", 
        RowBox[{"0", " ", "if", " ", "tl"}]}], "=", "t2"}]}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "Mathematica", " ", "might", " ", "still", " ", "complain", " ", "here",
        " ", "and", " ", "there"}], ",", " ", 
      RowBox[{
      "but", " ", "coincides", " ", "with", " ", "the", " ", "regularized", 
       " ", "contours", " ", 
       RowBox[{"above", "!"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c3", "=", 
      RowBox[{
       RowBox[{"-", "c1"}], "-", "c2"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"\[Theta]1", "[", 
              RowBox[{"u", ",", "\[Tau]"}], "]"}], 
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}], 
           "c1"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], 
           "c3"], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
          RowBox[{"F", "[", 
           RowBox[{
            RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], "]"}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"\[Theta]1", "[", 
              RowBox[{"u", ",", "\[Tau]"}], "]"}], 
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}], 
           "c1"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], 
           "c3"], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
          RowBox[{"F", "[", 
           RowBox[{
            RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], "]"}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", 
           RowBox[{"1", "/", "2"}], ",", "t2"}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"\[Theta]1", "[", 
              RowBox[{"u", ",", "\[Tau]"}], "]"}], 
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}], 
           "c1"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], 
           "c3"], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
          RowBox[{"F", "[", 
           RowBox[{
            RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], "]"}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", 
           RowBox[{"1", "/", "2"}], ",", "t3"}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"\[Theta]1", "[", 
              RowBox[{"u", ",", "\[Tau]"}], "]"}], 
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}], 
           "c1"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], 
           "c3"], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
          RowBox[{"F", "[", 
           RowBox[{
            RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], "]"}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", "\[Tau]"}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}]}], 
      "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.897627328709478*^9, 3.897627436816955*^9}, {
  3.902462517056594*^9, 3.902462554109317*^9}, {3.9024626020125732`*^9, 
  3.9024626383694887`*^9}, {3.902462744756907*^9, 3.902462747484714*^9}, {
  3.9104413745831347`*^9, 3.91044137466713*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d33317fb-6fba-4401-b7ca-d90ea6bda3aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RWIntegralWithPochhammerforN3", "[", 
   RowBox[{
   "c0_", ",", "c1_", ",", "c2_", ",", "t2_", ",", "t3_", ",", "\[Tau]_", ",",
     "\[Eta]_", ",", "tl_", ",", "accuracy_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "c3", ",", "intM0", ",", "intM1", ",", "intM2", ",", "intM3", ",", 
      "intl0", ",", "intlinf", ",", "intl2", ",", "intl3", ",", "ints2", ",", 
      "ints3", ",", "cinf", ",", "eps", ",", "Reps", ",", "thetaReps", ",", 
      "Leps2", ",", "thetaLeps2", ",", "Reps2", ",", "thetaReps2", ",", 
      "Leps3", ",", "thetaLeps3", ",", "intRWgamma2", ",", "intRWgamma3", ",",
       "intRWgamma0", ",", "intRWgammaInf"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"we", "'"}], "re", " ", "using", " ", "t1"}], "=", "0"}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c3", "=", 
      RowBox[{
       RowBox[{"-", "c1"}], "-", "c2"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cinf", "=", 
      RowBox[{"\[Eta]", "-", 
       RowBox[{"c0", " ", "\[Tau]"}], "-", 
       RowBox[{"c2", " ", "t2"}], "-", 
       RowBox[{"c3", " ", "t3"}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"This", " ", "returns", " ", "the", " ", "Riemann"}], "-", 
         RowBox[{
         "Wirtinger", " ", "integrals", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          FormBox[
           RowBox[{
            SubscriptBox["\[Integral]", 
             SubscriptBox["\[Gamma]", "j"]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                RowBox[{"\[Theta]1", "[", 
                 RowBox[{"u", ",", "\[Tau]"}], "]"}], 
                RowBox[{"\[Theta]1", "[", 
                 RowBox[{
                  RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", 
               ")"}], "c1"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                RowBox[{"\[Theta]1", "[", 
                 RowBox[{
                  RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
                RowBox[{"\[Theta]1", "[", 
                 RowBox[{
                  RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], 
              "c3"], 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", "\[Pi]\[ImaginaryI]", " ", "u"}]], 
             RowBox[{"F", "[", 
              RowBox[{
               RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], 
              "]"}], 
             RowBox[{"\[DifferentialD]", "u"}]}]}],
           TraditionalForm]}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"along", " ", 
          SubscriptBox["\[Gamma]", "j"]}], "=", 
         RowBox[{"{", 
          RowBox[{
          "\[Gamma]0", ",", "\[Gamma]2", ",", "\[Gamma]3", ",", 
           "\[Gamma]inf"}], "}"}]}]}], ",", " ", 
       RowBox[{"where", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"\[Gamma]0", ":", 
         RowBox[{
          RowBox[{"[", 
           RowBox[{"0", ",", "1"}], "]"}], "\[IndentingNewLine]", 
          "\[Gamma]2"}], ":", 
         RowBox[{
          RowBox[{"[", 
           RowBox[{"0", ",", "t2"}], "]"}], "\[IndentingNewLine]", 
          RowBox[{"\[Gamma]3", ":", 
           RowBox[{
            RowBox[{"[", 
             RowBox[{"0", ",", "t3"}], "]"}], "\[IndentingNewLine]", 
            "\[Gamma]3"}], ":", 
           RowBox[{"[", 
            RowBox[{"0", ",", "\[Tau]"}], "]"}]}]}]}]}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "This", " ", "code", " ", "expects", " ", "that", " ", "Mathematica", 
        " ", "draws", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"\[Theta]1", "[", 
            RowBox[{"u", ",", "\[Tau]"}], "]"}], 
           RowBox[{"\[Theta]1", "[", 
            RowBox[{
             RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}], 
         "c1"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"\[Theta]1", "[", 
            RowBox[{
             RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
           RowBox[{"\[Theta]1", "[", 
            RowBox[{
             RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], "c3"], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "having", " ", "2", " ",
         "short", " ", "branch", " ", "cuts", " ", "in", " ", "the", " ", 
        "fundamental", " ", "paralellogram", " ", 
        RowBox[{"(", 
         RowBox[{"with", " ", "edges", " ", "1", " ", "and", " ", "\[Tau]"}], 
         ")"}], "\[IndentingNewLine]", "\[IndentingNewLine]", "To", " ", 
        "ensure", " ", "this"}], ",", " ", 
       RowBox[{"try", " ", "picking", " ", "a", " ", "t2", " ", "with", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Re", 
           RowBox[{"(", "t2", ")"}]}], "<", "0.5"}], ")"}], " ", "and", " ", 
        "a", " ", "t3", " ", "with", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Re", 
           RowBox[{"(", 
            RowBox[{"t3", "-", "t1"}], ")"}]}], "<", "0.5"}], 
         "\[IndentingNewLine]"}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
        "accuracy", " ", "is", " ", "only", " ", "really", " ", "relevant", 
         " ", "if", " ", "we", " ", "insert", " ", "high"}], "-", 
        RowBox[{"precision", " ", "numbers", " ", "for", " ", "c0"}]}], ",", 
       "c1", ",", "c2", ",", "t2", ",", "t3", ",", "\[Tau]"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"eps", "=", 
      FractionBox[
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"Abs", "[", "t2", "]"}], ",", 
         RowBox[{"Abs", "[", 
          RowBox[{"t3", "-", "t2"}], "]"}]}], "]"}], "20"]}], ";", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "radius", " ", "of", " ", "the", " ", "circles", " ", "in", " ", "the",
         " ", "regularized", " ", "cycles"}], ",", " ", 
       RowBox[{"smaller", " ", "than", " ", "any", " ", "contour"}]}], "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"t2curr", "=", "t2"}], ",", 
         RowBox[{"t3curr", "=", "t3"}], ",", 
         RowBox[{"tau", "=", "\[Tau]"}], ",", 
         RowBox[{"epsCurr", "=", "eps"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"thetaReps", "=", 
         RowBox[{
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Im", "@", 
              RowBox[{"(", 
               FractionBox[
                RowBox[{"\[Theta]1", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"epsCurr", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{" ", 
                    RowBox[{"I", " ", "\[Theta]"}]}]]}], "-", "t2curr"}], ",",
                   "tau"}], "]"}], 
                RowBox[{"\[Theta]1", "[", 
                 RowBox[{
                  RowBox[{"epsCurr", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"I", " ", "\[Theta]"}]]}], ",", "tau"}], "]"}]], 
               ")"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Theta]", ",", 
              RowBox[{"Arg", "[", "t2", "]"}]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"thetaLeps2", "=", 
         RowBox[{
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Im", "@", 
              RowBox[{"(", 
               FractionBox[
                RowBox[{"\[Theta]1", "[", 
                 RowBox[{
                  RowBox[{"t2curr", "+", 
                   RowBox[{"epsCurr", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{" ", 
                    RowBox[{"I", " ", "\[Theta]"}]}]]}], "-", "t2curr"}], ",",
                   "tau"}], "]"}], 
                RowBox[{"\[Theta]1", "[", 
                 RowBox[{
                  RowBox[{"t2curr", "+", 
                   RowBox[{"epsCurr", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"I", " ", "\[Theta]"}]]}]}], ",", "tau"}], "]"}]],
                ")"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Theta]", ",", 
              RowBox[{
               RowBox[{"Arg", "[", "t2", "]"}], "+", "\[Pi]"}]}], "}"}], ",", 
            
            RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"thetaReps2", "=", 
         RowBox[{
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Im", "@", 
              RowBox[{"(", 
               FractionBox[
                RowBox[{"\[Theta]1", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"epsCurr", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{" ", 
                    RowBox[{"I", " ", "\[Theta]"}]}]]}], "-", 
                   RowBox[{"(", 
                    RowBox[{"t3curr", "-", "t2curr"}], ")"}]}], ",", "tau"}], 
                 "]"}], 
                RowBox[{"\[Theta]1", "[", 
                 RowBox[{
                  RowBox[{"epsCurr", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"I", " ", "\[Theta]"}]]}], ",", "tau"}], "]"}]], 
               ")"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Theta]", ",", 
              RowBox[{"Arg", "[", 
               RowBox[{"t3", "-", "t2"}], "]"}]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"thetaLeps3", "=", 
         RowBox[{
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Im", "@", 
              RowBox[{"(", 
               FractionBox[
                RowBox[{"\[Theta]1", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t3curr", "-", "t2curr"}], ")"}], "+", 
                   RowBox[{"epsCurr", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{" ", 
                    RowBox[{"I", " ", "\[Theta]"}]}]]}], "-", 
                   RowBox[{"(", 
                    RowBox[{"t3curr", "-", "t2curr"}], ")"}]}], ",", "tau"}], 
                 "]"}], 
                RowBox[{"\[Theta]1", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t3curr", "-", "t2curr"}], ")"}], "+", 
                   RowBox[{"epsCurr", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"I", " ", "\[Theta]"}]]}]}], ",", "tau"}], "]"}]],
                ")"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Theta]", ",", 
              RowBox[{
               RowBox[{"Arg", "[", 
                RowBox[{"t3", "-", "t2"}], "]"}], "+", "\[Pi]"}]}], "}"}], 
            ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", " ", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
        "we", " ", "find", " ", "theta", " ", "such", " ", "that", " ", 
         SubscriptBox["R", "\[Epsilon]"]}], "=", 
        RowBox[{"\[Epsilon]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"I", " ", "\[Theta]"}]]}]}], " ", ",", " ", 
       RowBox[{
        RowBox[{"and", " ", "similarly", " ", "for", " ", 
         SubscriptBox["L", "\[Epsilon]"], " ", "are", " ", "the", " ", 
         "position", " ", "of", " ", "the", " ", "branch", " ", "cut", " ", 
         "from", " ", "the", " ", 
         RowBox[{
         "points", ":", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          SubscriptBox["R", "\[Epsilon]"]}]}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"I", " ", "thetaReps"}]], " ", "is", " ", "the", " ", 
           "position", " ", "of", " ", "the", " ", "rightward"}], "-", 
          RowBox[{
          "facing", " ", "branch", " ", "cut", " ", "starting", " ", "from", 
           " ", "t1"}]}], "=", "0"}]}], ",", " ", 
       RowBox[{
        RowBox[{"at", " ", "a", " ", "dsitance", " ", "\[Epsilon]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         SubsuperscriptBox["L", "\[Epsilon]", 
          RowBox[{"(", "2", ")"}]], " ", "=", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"I", " ", "thetaLeps2"}]], " ", "is", " ", "the", " ", 
           "position", " ", "of", " ", "the", " ", "leftward"}], "-", 
          RowBox[{
          "facing", " ", "branch", " ", "cut", " ", "starting", " ", "from", 
           " ", "t2", " ", "at", " ", "a", " ", "distance", " ", 
           "\[Epsilon]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         SubsuperscriptBox["R", "\[Epsilon]", 
          RowBox[{"(", "2", ")"}]], " ", "=", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"I", " ", "thetaReps2"}]], " ", "is", " ", "the", " ", 
           "position", " ", "of", " ", "the", " ", "rightward"}], "-", 
          RowBox[{
          "facing", " ", "branch", " ", "cut", " ", "starting", " ", "from", 
           " ", "t2", " ", "at", " ", "a", " ", "distance", " ", 
           "\[Epsilon]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         SubsuperscriptBox["L", "\[Epsilon]", 
          RowBox[{"(", "3", ")"}]], " ", "=", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"I", " ", "thetaLeps3"}]], " ", "is", " ", "the", " ", 
           "position", " ", "of", " ", "the", " ", "leftward"}], "-", 
          RowBox[{
          "facing", " ", "branch", " ", "cut", " ", "starting", " ", "from", 
           " ", "t3", " ", "at", " ", "a", " ", "distance", " ", 
           "\[Epsilon]"}]}]}], ";"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "  ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Reps", "=", 
      RowBox[{"eps", "*", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", "*", " ", "thetaReps"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Leps2", "=", 
      RowBox[{"eps", "*", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", "*", " ", "thetaLeps2"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Reps2", "=", 
      RowBox[{"eps", "*", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", "*", " ", "thetaReps2"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Leps3", "=", 
      RowBox[{"eps", "*", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", "*", " ", "thetaLeps3"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"intM0", "=", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"\[Theta]1", "[", 
              RowBox[{"u", ",", "\[Tau]"}], "]"}], 
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}], 
           "c1"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], 
           "c3"], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
          RowBox[{"F", "[", 
           RowBox[{
            RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], "]"}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "eps", ",", "Reps"}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c1"}]], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{"\[Theta]1", "[", 
               RowBox[{"u", ",", "\[Tau]"}], "]"}], 
              RowBox[{"\[Theta]1", "[", 
               RowBox[{
                RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}],
             "c1"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{"\[Theta]1", "[", 
               RowBox[{
                RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
              RowBox[{"\[Theta]1", "[", 
               RowBox[{
                RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], 
            "c3"], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
           RowBox[{"F", "[", 
            RowBox[{
             RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "Reps", ",", 
            RowBox[{"I", " ", "*", "eps"}]}], "}"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}]}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"note", ":", " ", 
       RowBox[{
       "the", " ", "above", " ", "follows", " ", "the", " ", "m0", " ", 
        "contour", " ", "of", " ", "Goto"}]}], "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"intM1", "=", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[Theta]1", "[", 
             RowBox[{"u", ",", "\[Tau]"}], "]"}], 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}], 
          "c1"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], "c3"], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", 
          RowBox[{"I", "*", "eps"}], ",", 
          RowBox[{"-", "eps"}]}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"intM2", "=", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[Theta]1", "[", 
             RowBox[{"u", ",", "\[Tau]"}], "]"}], 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}], 
          "c1"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], "c3"], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", 
          RowBox[{"-", "eps"}], ",", 
          RowBox[{
           RowBox[{"-", "I"}], "*", "eps"}]}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"intM3", "=", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[Theta]1", "[", 
             RowBox[{"u", ",", "\[Tau]"}], "]"}], 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}], 
          "c1"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], "c3"], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", 
          RowBox[{
           RowBox[{"-", "I"}], "*", "eps"}], ",", "eps"}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"intl0", "=", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[Theta]1", "[", 
             RowBox[{"u", ",", "\[Tau]"}], "]"}], 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}], 
          "c1"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], "c3"], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "eps", ",", 
          RowBox[{"1", "-", "eps"}]}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"intlinf", "=", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[Theta]1", "[", 
             RowBox[{"u", ",", "\[Tau]"}], "]"}], 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}], 
          "c1"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], "c3"], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", 
          RowBox[{"I", "*", "eps"}], ",", 
          RowBox[{"\[Tau]", "-", 
           RowBox[{"I", "*", "eps"}]}]}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "the", " ", "following", " ", "is", " ", "more", " ", "creative"}], 
       ",", " ", 
       RowBox[{
       "we", " ", "try", " ", "to", " ", "stay", " ", "on", " ", "the", " ", 
        "same", " ", "branch", " ", "and", " ", "a", " ", "horizontal", " ", 
        "line", " ", "might", " ", "not", " ", "be", " ", "the", " ", 
        "best"}], ",", " ", 
       RowBox[{
        RowBox[{
        "so", " ", "we", " ", "take", " ", "the", " ", "path", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"l2", ":", 
          RowBox[{"[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "/", "2"}], ",", 
            RowBox[{"t2", "-", 
             RowBox[{"I", "*", "\[Epsilon]"}]}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"l3", ":", 
         RowBox[{"[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"t3", "-", 
            RowBox[{"I", "*", "\[Epsilon]"}]}]}], "]"}]}]}]}], 
      "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"CHANGE", " ", "COMPARED", " ", "TO", " ", 
        RowBox[{"GOTO", ":", " ", 
         RowBox[{
         "we", " ", "put", " ", "the", " ", "points", " ", "P0", " ", "under",
           " ", "the", " ", "circles"}]}]}], ",", " ", 
       RowBox[{"for", " ", "sanity"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"intl2", "=", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[Theta]1", "[", 
             RowBox[{"u", ",", "\[Tau]"}], "]"}], 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}], 
          "c1"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], "c3"], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "eps", ",", 
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"t2", "-", 
           RowBox[{"I", "*", "eps"}]}]}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"intl3", "=", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[Theta]1", "[", 
             RowBox[{"u", ",", "\[Tau]"}], "]"}], 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}], 
          "c1"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], "c3"], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "eps", ",", 
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"t3", "-", 
           RowBox[{"I", "*", "eps"}]}]}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"CHANGE", " ", "COMPARED", " ", "TO", " ", 
        RowBox[{"GOTO", ":", " ", 
         RowBox[{
         "we", " ", "put", " ", "the", " ", "points", " ", "P0", " ", "under",
           " ", "the", " ", "circles"}]}]}], ",", " ", 
       RowBox[{"for", " ", "sanity"}], ",", " ", 
       RowBox[{
        RowBox[{
        "so", " ", "we", " ", "start", " ", "at", " ", "the", " ", "point", 
         " ", "t2"}], "-", 
        RowBox[{"I", "*", "eps", " ", "here"}]}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"ints2", "=", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"\[Theta]1", "[", 
              RowBox[{"u", ",", "\[Tau]"}], "]"}], 
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}], 
           "c1"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], 
           "c3"], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
          RowBox[{"F", "[", 
           RowBox[{
            RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], "]"}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", 
           RowBox[{"t2", "-", 
            RowBox[{"I", "*", "eps"}]}], ",", 
           RowBox[{"t2", "+", "Reps2"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}], "+", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "staying", " ", "in", " ", "a", " ", "continuous", " ", "path", " ", 
         "as", " ", "crossing", " ", "the", " ", 
         RowBox[{"branch", ":", " ", 
          RowBox[{"multiply", " ", "by", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Pi]", " ", "I", " ", "c3"}]]}]}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Pi]", " ", "I", " ", "c3"}]], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{"\[Theta]1", "[", 
               RowBox[{"u", ",", "\[Tau]"}], "]"}], 
              RowBox[{"\[Theta]1", "[", 
               RowBox[{
                RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}],
             "c1"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{"\[Theta]1", "[", 
               RowBox[{
                RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
              RowBox[{"\[Theta]1", "[", 
               RowBox[{
                RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], 
            "c3"], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
           RowBox[{"F", "[", 
            RowBox[{
             RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", 
            RowBox[{"t2", "+", "Reps2"}], ",", 
            RowBox[{"t2", "+", 
             RowBox[{"I", "*", "eps"}]}], ",", 
            RowBox[{"t2", "+", "Leps2"}]}], "}"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "staying", " ", "in", " ", "a", " ", "continuous", " ", "path", " ", 
         "as", " ", "crossing", " ", "the", " ", 
         RowBox[{"branch", ":", " ", 
          RowBox[{"multiply", " ", "by", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Pi]", " ", "I", " ", "c1"}]]}]}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Pi]", " ", "I", " ", "c3"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Pi]", " ", "I", " ", "c1"}]], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{"\[Theta]1", "[", 
               RowBox[{"u", ",", "\[Tau]"}], "]"}], 
              RowBox[{"\[Theta]1", "[", 
               RowBox[{
                RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}],
             "c1"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{"\[Theta]1", "[", 
               RowBox[{
                RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
              RowBox[{"\[Theta]1", "[", 
               RowBox[{
                RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], 
            "c3"], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
           RowBox[{"F", "[", 
            RowBox[{
             RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", 
            RowBox[{"t2", "+", "Leps2"}], ",", 
            RowBox[{"t2", "-", 
             RowBox[{"I", "*", "eps"}]}]}], "}"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}]}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"ints3", "=", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"\[Theta]1", "[", 
              RowBox[{"u", ",", "\[Tau]"}], "]"}], 
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}], 
           "c1"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
             RowBox[{"\[Theta]1", "[", 
              RowBox[{
               RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], 
           "c3"], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
          RowBox[{"F", "[", 
           RowBox[{
            RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], "]"}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", 
           RowBox[{"t3", "-", 
            RowBox[{"I", "*", "eps"}]}], ",", 
           RowBox[{"t3", "+", 
            RowBox[{"1", "*", "eps"}]}], ",", 
           RowBox[{"t3", "+", 
            RowBox[{"I", "*", "eps"}]}], ",", 
           RowBox[{"t3", "+", "Leps3"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}], "+", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "staying", " ", "in", " ", "a", " ", "continuous", " ", "path", " ", 
         "as", " ", "crossing", " ", "the", " ", 
         RowBox[{"branch", ":", " ", 
          RowBox[{"multiply", " ", "by", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c3"}]]}]}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c3"}]], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{"\[Theta]1", "[", 
               RowBox[{"u", ",", "\[Tau]"}], "]"}], 
              RowBox[{"\[Theta]1", "[", 
               RowBox[{
                RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], " ", ")"}],
             "c1"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox[
              RowBox[{"\[Theta]1", "[", 
               RowBox[{
                RowBox[{"u", "-", "t3"}], ",", "\[Tau]"}], "]"}], 
              RowBox[{"\[Theta]1", "[", 
               RowBox[{
                RowBox[{"u", "-", "t2"}], ",", "\[Tau]"}], "]"}]], ")"}], 
            "c3"], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", "c0", " ", "u"}]], 
           RowBox[{"F", "[", 
            RowBox[{
             RowBox[{"u", "-", "tl"}], ",", "\[Eta]", ",", "\[Tau]"}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", 
            RowBox[{"t3", "+", "Leps3"}], ",", 
            RowBox[{"t3", "-", 
             RowBox[{"I", "*", "eps"}]}]}], "}"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "accuracy"}]}], "]"}]}]}]}], ";",
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "putting", " ", "everything", " ", "together", " ", "See", " ", 
       RowBox[{"Goto", "'"}], "s", " ", "formulas", " ", "for", " ", "the", 
       " ", "regularized", " ", "cycles", " ", "before", " ", "Fact", " ", 
       "2.4"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"intRWgamma2", "=", 
      RowBox[{
       FractionBox[
        RowBox[{"intM0", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", "c1"}]], 
          RowBox[{"(", 
           RowBox[{"intM1", " ", "+", "intM2", "+", "intM3"}], ")"}]}]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", "\[Pi]", " ", "I", " ", "c1"}]], "-", "1"}]], "+", 
       "intl2", "-", 
       FractionBox["ints2", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c2"}]], "-", "1"}]]}]}], 
     ";", " ", "\[IndentingNewLine]", 
     RowBox[{"intRWgamma3", "=", 
      RowBox[{
       FractionBox[
        RowBox[{"intM0", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "\[Pi]", " ", "I", " ", "c1"}]], 
          RowBox[{"(", 
           RowBox[{"intM1", " ", "+", "intM2", "+", "intM3"}], ")"}]}]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", "\[Pi]", " ", "I", " ", "c1"}]], "-", "1"}]], "+", 
       "intl3", "-", 
       FractionBox["ints3", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c3"}]], "-", "1"}]]}]}], 
     ";", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"intRWgamma0", "=", 
      RowBox[{"intl0", "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", "\[Pi]", " ", "I", " ", "c0"}]]}], ")"}], "intM0"}],
          "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", "\[Pi]", " ", "I", " ", "c0"}]]}], ")"}], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c1"}]], "intM1"}], "+", 
         
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c1"}]], "-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c0"}]]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"intM2", " ", "+", "intM3"}], ")"}]}]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", "\[Pi]", " ", "I", " ", "c1"}]], "-", "1"}]]}]}], ";", 
     "   ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"intRWgammaInf", "=", 
      RowBox[{"intlinf", "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[Pi]", " ", "I", " ", "cinf"}]]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"intM3", "+", "intM0"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[Pi]", " ", "I", " ", 
              RowBox[{"(", 
               RowBox[{"c1", "-", "cinf"}], " ", ")"}]}]]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"intM1", "+", "intM2"}], ")"}]}]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", "\[Pi]", " ", "I", " ", "c1"}]], "-", "1"}]]}]}], ";", 
     "  ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "intRWgamma0", ",", "intRWgamma2", ",", "intRWgamma3", ",", 
       "intRWgammaInf"}], "}"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.902463799209237*^9, 3.902463944459695*^9}, {
   3.9024640396047163`*^9, 3.902464119720971*^9}, {3.9024642054184933`*^9, 
   3.902464380080271*^9}, {3.902464961248505*^9, 3.902465017805477*^9}, {
   3.902465068087978*^9, 3.902465217146905*^9}, {3.90247047958694*^9, 
   3.902470488711817*^9}, {3.902470569477109*^9, 3.902470583203725*^9}, {
   3.902470613317507*^9, 3.902470629594262*^9}, {3.902472900658719*^9, 
   3.90247291272897*^9}, {3.9024730053422937`*^9, 3.902473043584322*^9}, {
   3.902473079872877*^9, 3.902473141645348*^9}, {3.9024732481008663`*^9, 
   3.9024732864607973`*^9}, {3.902473336317163*^9, 3.902473355241147*^9}, 
   3.90247338776122*^9, {3.9024734225405397`*^9, 3.902473450258636*^9}, {
   3.9024744933038054`*^9, 3.90247454945077*^9}, {3.9024746518759003`*^9, 
   3.902474717495187*^9}, {3.9024748677700577`*^9, 3.9024748735654583`*^9}, {
   3.902474982966589*^9, 3.902474985507126*^9}, {3.902475030155143*^9, 
   3.902475092159531*^9}, 3.9024751498474083`*^9, {3.902481774419125*^9, 
   3.902481798938182*^9}, 3.90248192757898*^9, 3.9024820477538013`*^9, 
   3.9024821023951607`*^9, {3.902482180351488*^9, 3.902482186280862*^9}, 
   3.90248224116503*^9, {3.902482488937848*^9, 3.9024824935848703`*^9}, {
   3.902482581314999*^9, 3.902482581536956*^9}, {3.902482915195294*^9, 
   3.902482918702256*^9}, {3.902483002629613*^9, 3.9024830066223907`*^9}, {
   3.90248323698538*^9, 3.902483237090418*^9}, {3.902483305628277*^9, 
   3.902483357237118*^9}, {3.902483753568618*^9, 3.9024838164041*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"082889eb-da81-4f7f-b843-34fc90edfa5e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We can  test the two implementations above by noticing that they numerically \
agree when they both converge. \[LineSeparator]\[LineSeparator]We can check \
the correctness of the implementation by checking that the monodromy \
relations give (numerically) zero.

Note that the Pocchammer-regularized contours have much better numerical \
convergence.\
\>", "Chapter",
 CellChangeTimes->{{3.9104416499629707`*^9, 3.910441714918482*^9}, {
  3.910441860663086*^9, 3.910441899635756*^9}, {3.910442202444906*^9, 
  3.910442212878647*^9}},ExpressionUUID->"7a60d56c-2f08-4e48-a514-\
ee833af1675b"],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c0", "=", "0.3"}], ",", 
     RowBox[{"c1", "=", ".3"}], ",", 
     RowBox[{"c2", "=", ".1"}], ",", "c3", ",", 
     RowBox[{"t2", "=", 
      RowBox[{".3", "+", 
       RowBox[{".9", "I"}]}]}], ",", 
     RowBox[{"t3", "=", 
      RowBox[{".7", "+", 
       RowBox[{".5", "I"}]}]}], ",", 
     RowBox[{"\[Tau]", "=", "I"}], ",", 
     RowBox[{"\[Eta]", "=", 
      RowBox[{".0", "+", 
       RowBox[{".2", "I"}]}]}], ",", 
     RowBox[{"tl", "=", "0"}], ",", 
     RowBox[{"naccuracy", "=", "8"}], ",", "rwInstance", ",", "cinf", ",", 
     "rwInstanceAlt", ",", "monRels", ",", "monRelsalt"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c3", "=", 
     RowBox[{
      RowBox[{"-", "c1"}], "-", "c2"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"cinf", "=", 
     RowBox[{"\[Eta]", "-", 
      RowBox[{"c0", " ", "\[Tau]"}], "-", 
      RowBox[{"c2", " ", "t2"}], "-", 
      RowBox[{"c3", " ", "t3"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(", 
     RowBox[{"rwInstance", "=", 
      RowBox[{"RWIntegralWithPochhammerforN3", "[", 
       RowBox[{
       "c0", ",", "c1", ",", "c2", ",", "t2", ",", "t3", ",", "\[Tau]", ",", 
        "\[Eta]", ",", "tl", ",", "naccuracy"}], "]"}]}], ")"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(", 
     RowBox[{"rwInstanceAlt", "=", 
      RowBox[{"RWIntegralNoRegularizationN3", "[", 
       RowBox[{
       "c0", ",", "c1", ",", "c2", ",", "t2", ",", "t3", ",", "\[Tau]", ",", 
        "\[Eta]", ",", "tl", ",", "naccuracy"}], "]"}]}], ")"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<With regularization, the RW integrals are \>\"", ",", 
      "rwInstance"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<Without regularization, the RW integrals are \>\"", ",", 
      "rwInstanceAlt"}], "]"}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "monodromy", " ", "relations", " ", "with", " ", "regularized", " ", 
      "contours"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"monRels", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c0"}]], "-", "1"}], 
        ")"}], 
       RowBox[{"rwInstance", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Pi]", " ", "I", " ", "cinf"}]]}], 
        ")"}], 
       RowBox[{"rwInstance", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Pi]", " ", "I", " ", 
         RowBox[{"(", 
          RowBox[{"c1", "+", "c2"}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c2"}]]}], ")"}], 
       RowBox[{"rwInstance", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Pi]", " ", "I", " ", 
         RowBox[{"(", 
          RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c3"}]]}], ")"}], 
       RowBox[{"rwInstance", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "monodromy", " ", "relations", " ", "with", " ", "unregularized", " ", 
      "contours"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"monRelsalt", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c0"}]], "-", "1"}], 
        ")"}], 
       RowBox[{"rwInstanceAlt", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Pi]", " ", "I", " ", "cinf"}]]}], 
        ")"}], 
       RowBox[{"rwInstanceAlt", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Pi]", " ", "I", " ", 
         RowBox[{"(", 
          RowBox[{"c1", "+", "c2"}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c2"}]]}], ")"}], 
       RowBox[{"rwInstanceAlt", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Pi]", " ", "I", " ", 
         RowBox[{"(", 
          RowBox[{"c1", "+", "c2", "+", "c3"}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c3"}]]}], ")"}], 
       RowBox[{"rwInstanceAlt", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<With regularization, The overcompleteness-in-homology relations are \
numerically satisfied within the precision of:  \>\"", ",", "monRels"}], 
     "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<With regularization, The overcompleteness-in-homology relations are \
numerically satisfied within the precision of:  \>\"", ",", "monRelsalt"}], 
     "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQfZhPoSFR+K1j1LaSRhDdeJ6xHUTvMhDoAtHbbqtM
BNEXPh6fBqJdmc4uBNEnNncuBtF7vj7cBaJZQjJugOgbkVF3QPTP9KBHYP3m
NS/A5jEvfQNW97j2A4jW8Jz4GUS/2R0kmwSkpVwXyoHoLYkCmiC64I+NLoi+
5j4zBkTnRd1LBNFrp7/5mgyk9/6d/Q9E78nKyE0B2csoVQKizZa8uwyiX3xp
vgKi76RvjUoF0psTeOJAtIqAYTmI1kvYA6YfNSvXgOh5+ivBtGzjQbPJSm8d
RXWOgOmuqbOLQHQWh3UJiL6ybeYMEC1nrzMTRH++seIKiG76L/UcRAMAfKig
Iw==
  "],
 CellLabel->"In[8]:=",ExpressionUUID->"af22f056-da55-484e-ae28-0d4fd83f24d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Let\[CloseCurlyQuote]s look at the following convergent single-valued RW \
integral:\
\>", "Chapter",
 CellChangeTimes->{{3.902484997479191*^9, 3.902484999207842*^9}, {
  3.9024850569653883`*^9, 3.90248506567857*^9}, {3.9104419922092876`*^9, 
  3.910441998195549*^9}, {3.910442571911314*^9, 
  3.910442573008971*^9}},ExpressionUUID->"96d68745-accc-4dc9-8c48-\
fc2d46325472"],

Cell[CellGroupData[{

Cell[TextData[{
 "Note  that the  single-valued Riemann-Wirtinger converges for the integrand \
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"F", "(", 
     RowBox[{
      RowBox[{"u", "-", 
       SubscriptBox["t", "1"]}], "|", "\[Eta]"}], ")"}], 
    OverscriptBox[
     RowBox[{"F", "(", 
      RowBox[{
       RowBox[{"u", "-", 
        SubscriptBox["t", "2"]}], "|", "\[Eta]"}], ")"}], "_"]}], 
   TraditionalForm]],ExpressionUUID->"e378d431-92c2-4f74-9f85-3b29e04b1d0f"],
 "  and with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"c1", "=", "0.4"}], ",", 
    RowBox[{"c2", "=", 
     RowBox[{"-", "0.2"}]}], ",", 
    RowBox[{"c3", "=", 
     RowBox[{"-", "0.2"}]}]}], TraditionalForm]],ExpressionUUID->
  "7471d4b1-0d8c-4d13-b118-ddc804791e42"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.902399173905568*^9, 3.9023992048804207`*^9}, {
  3.9023992478862247`*^9, 3.9023992656036987`*^9}, {3.902399316706789*^9, 
  3.90239932939218*^9}, {3.90239936180657*^9, 3.9023993881344233`*^9}, {
  3.9023995208994713`*^9, 3.9023995549009132`*^9}, {3.910442576822939*^9, 
  3.910442637227289*^9}},ExpressionUUID->"d154c725-7ed4-41c9-9a44-\
18ee1b0a7afb"],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "=", 
      RowBox[{"4", "/", "10"}]}], ",", 
     RowBox[{"c2", "=", 
      RowBox[{
       RowBox[{"-", "2"}], "/", "10"}]}], ",", 
     RowBox[{"t2", "=", 
      RowBox[{
       FractionBox["1", "7"], "+", 
       RowBox[{
        FractionBox["1", "3"], "I"}]}]}], ",", 
     RowBox[{"t3", "=", 
      RowBox[{
       RowBox[{"2", "/", "5"}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "I"}]}]}], ",", 
     RowBox[{"\[Tau]", "=", 
      RowBox[{"I", "+", 
       RowBox[{"1", "/", "11"}]}]}], ",", "\[Eta]", ",", 
     RowBox[{"c0", "=", 
      RowBox[{"1", "/", "\[Pi]"}]}], ",", "c3", ",", "SingleValuedInt"}], 
    "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"remember", ":", " ", "t1"}], "=", "0"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c3", "=", 
     RowBox[{
      RowBox[{"-", "c1"}], "-", "c2"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[Eta]", "=", 
     RowBox[{
      RowBox[{"c2", " ", "t2"}], "+", 
      RowBox[{"c3", " ", "t3"}], "+", 
      RowBox[{"c0", " ", "\[Tau]"}], "+", 
      RowBox[{"\[Pi]", "/", "3"}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"SingleValuedInt", "=", 
     RowBox[{
      RowBox[{"NIntegrate", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c0", " ", 
           RowBox[{"(", 
            RowBox[{"uU", "+", 
             RowBox[{"vU", " ", "\[Tau]"}]}], ")"}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"(", 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"uU", "+", 
               RowBox[{"vU", " ", "\[Tau]"}]}], ",", "\[Tau]"}], "]"}], ")"}],
            ")"}], "c1"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Theta]1", "[", 
            RowBox[{
             RowBox[{"uU", "+", 
              RowBox[{"vU", " ", "\[Tau]"}], "-", "t2"}], ",", "\[Tau]"}], 
            "]"}], ")"}], "c2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Theta]1", "[", 
            RowBox[{
             RowBox[{"uU", "+", 
              RowBox[{"vU", " ", "\[Tau]"}], "-", "t3"}], ",", "\[Tau]"}], 
            "]"}], ")"}], "c3"], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Pi]", " ", "I", " ", "c0", " ", 
           RowBox[{"Conjugate", "@", 
            RowBox[{"(", 
             RowBox[{"uU", "+", 
              RowBox[{"vU", " ", "\[Tau]"}]}], ")"}]}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"Conjugate", "[", 
           RowBox[{"(", 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"uU", "+", 
               RowBox[{"vU", " ", "\[Tau]"}]}], ",", "\[Tau]"}], "]"}], ")"}],
            "]"}], "c1"], 
         SuperscriptBox[
          RowBox[{"Conjugate", "[", 
           RowBox[{"(", 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"uU", "+", 
               RowBox[{"vU", " ", "\[Tau]"}], "-", "t2"}], ",", "\[Tau]"}], 
             "]"}], ")"}], "]"}], "c2"], 
         SuperscriptBox[
          RowBox[{"Conjugate", "[", 
           RowBox[{"(", 
            RowBox[{"\[Theta]1", "[", 
             RowBox[{
              RowBox[{"uU", "+", 
               RowBox[{"vU", " ", "\[Tau]"}], "-", "t3"}], ",", "\[Tau]"}], 
             "]"}], ")"}], "]"}], "c3"], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"uU", "+", 
            RowBox[{"vU", " ", "\[Tau]"}], "-", "0"}], ",", "\[Eta]", ",", 
           "\[Tau]"}], "]"}], 
         RowBox[{"Conjugate", "[", 
          RowBox[{"F", "[", 
           RowBox[{
            RowBox[{"uU", "+", 
             RowBox[{"vU", " ", "\[Tau]"}], "-", "t2"}], ",", "\[Eta]", ",", 
            "\[Tau]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"vU", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"uU", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"MaxRecursion", "\[Rule]", "50"}], ",", 
        RowBox[{"Method", "\[Rule]", "\"\<MonteCarlo\>\""}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "1"}]}], "]"}], "//", 
      "Print"}]}]}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.902399271456518*^9, 3.902399376709243*^9}, {
  3.902399408150096*^9, 3.902399409430189*^9}, {3.902399501948512*^9, 
  3.902399514653775*^9}, {3.902399559089157*^9, 3.902399559216179*^9}, {
  3.908961680986145*^9, 3.908961776873542*^9}, {3.908961826443115*^9, 
  3.9089618940245457`*^9}, {3.9104439828668756`*^9, 3.910443992726862*^9}, {
  3.9104441767794657`*^9, 3.91044418345373*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"fc2f431a-1912-414c-bddb-be55bf55ded5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
With the tools above, we should be able to write this integral in terms of a \
double copy!
\[LineSeparator]If the implementation below is correct, the following should \
give approximately zero:\
\>", "Chapter",
 CellChangeTimes->{{3.9024850730416183`*^9, 3.902485084782631*^9}, {
  3.910441970649694*^9, 
  3.910441981226935*^9}},ExpressionUUID->"e14493ed-fa85-4278-ab35-\
49bffcafefb5"],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "=", 
      RowBox[{"4", "/", "10"}]}], ",", 
     RowBox[{"c2", "=", 
      RowBox[{
       RowBox[{"-", "2"}], "/", "10"}]}], ",", 
     RowBox[{"t2", "=", 
      RowBox[{
       FractionBox["1", "7"], "+", 
       RowBox[{
        FractionBox["1", "3"], "I"}]}]}], ",", 
     RowBox[{"t3", "=", 
      RowBox[{
       RowBox[{"2", "/", "5"}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "I"}]}]}], ",", 
     RowBox[{"\[Tau]", "=", 
      RowBox[{"I", "+", 
       RowBox[{"1", "/", "11"}]}]}], ",", "\[Eta]", ",", 
     RowBox[{"c0", "=", 
      RowBox[{"1", "/", "\[Pi]"}]}], ",", "c3", ",", "tMeromorphic", ",", 
     "tAntiMeromorhic", ",", 
     RowBox[{"naccuracy", "=", "8"}], ",", "integralsN3Meromorphic", ",", 
     "integralsN3AntiMeromorphic", ",", "doubleCopy", ",", "SingleValuedInt", 
     ",", "intMatEval"}], "}"}], ",", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c3", "=", 
     RowBox[{
      RowBox[{"-", "c1"}], "-", "c2"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[Eta]", "=", 
     RowBox[{
      RowBox[{"c2", " ", "t2"}], "+", 
      RowBox[{"c3", " ", "t3"}], "+", 
      RowBox[{"c0", " ", "\[Tau]"}], "+", 
      RowBox[{"\[Pi]", "/", "3"}]}]}], ";", " ", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"note", ":", " ", 
       RowBox[{"in", " ", "this", " ", "conventions"}]}], ",", " ", 
      RowBox[{
       RowBox[{
       "we", " ", "have", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[Eta]"}], " ", "=", " ", 
       RowBox[{"cinf", " ", "+", 
        RowBox[{"c0", " ", "\[Tau]"}], " ", "+", " ", 
        RowBox[{"c1", " ", "t1"}], " ", "+", " ", 
        RowBox[{"c2", " ", "t2"}], " ", "+", " ", 
        RowBox[{
        "c3", " ", "t3", "\[IndentingNewLine]", "so", " ", "above"}]}]}], ",",
       " ", 
      RowBox[{
       RowBox[{"we", " ", "have", " ", "used", " ", "cinf"}], " ", "=", " ", 
       RowBox[{"\[Pi]", "/", "3"}]}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"tMeromorphic", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"tAntiMeromorhic", "=", "t2"}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{
     "this", " ", "needs", " ", "regularization", " ", "for", " ", "the", " ",
       "conjugate", " ", "RW", " ", "integral"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"SingleValuedInt", "=", 
     RowBox[{"NIntegrate", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "c0", " ", 
          RowBox[{"(", 
           RowBox[{"uU", "+", 
            RowBox[{"vU", " ", "\[Tau]"}]}], ")"}]}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"(", 
           RowBox[{"\[Theta]1", "[", 
            RowBox[{
             RowBox[{"uU", "+", 
              RowBox[{"vU", " ", "\[Tau]"}]}], ",", "\[Tau]"}], "]"}], ")"}], 
          ")"}], "c1"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Theta]1", "[", 
           RowBox[{
            RowBox[{"uU", "+", 
             RowBox[{"vU", " ", "\[Tau]"}], "-", "t2"}], ",", "\[Tau]"}], 
           "]"}], ")"}], "c2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Theta]1", "[", 
           RowBox[{
            RowBox[{"uU", "+", 
             RowBox[{"vU", " ", "\[Tau]"}], "-", "t3"}], ",", "\[Tau]"}], 
           "]"}], ")"}], "c3"], 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Pi]", " ", "I", " ", "c0", " ", 
          RowBox[{"Conjugate", "@", 
           RowBox[{"(", 
            RowBox[{"uU", "+", 
             RowBox[{"vU", " ", "\[Tau]"}]}], ")"}]}]}], "]"}], 
        SuperscriptBox[
         RowBox[{"Conjugate", "[", 
          RowBox[{"(", 
           RowBox[{"\[Theta]1", "[", 
            RowBox[{
             RowBox[{"uU", "+", 
              RowBox[{"vU", " ", "\[Tau]"}]}], ",", "\[Tau]"}], "]"}], ")"}], 
          "]"}], "c1"], 
        SuperscriptBox[
         RowBox[{"Conjugate", "[", 
          RowBox[{"(", 
           RowBox[{"\[Theta]1", "[", 
            RowBox[{
             RowBox[{"uU", "+", 
              RowBox[{"vU", " ", "\[Tau]"}], "-", "t2"}], ",", "\[Tau]"}], 
            "]"}], ")"}], "]"}], "c2"], 
        SuperscriptBox[
         RowBox[{"Conjugate", "[", 
          RowBox[{"(", 
           RowBox[{"\[Theta]1", "[", 
            RowBox[{
             RowBox[{"uU", "+", 
              RowBox[{"vU", " ", "\[Tau]"}], "-", "t3"}], ",", "\[Tau]"}], 
            "]"}], ")"}], "]"}], "c3"], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"uU", "+", 
           RowBox[{"vU", " ", "\[Tau]"}], "-", "0"}], ",", "\[Eta]", ",", 
          "\[Tau]"}], "]"}], 
        RowBox[{"Conjugate", "[", 
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"uU", "+", 
            RowBox[{"vU", " ", "\[Tau]"}], "-", "t2"}], ",", "\[Eta]", ",", 
           "\[Tau]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"vU", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"uU", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"MaxRecursion", "\[Rule]", "50"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "16"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"integralsN3Meromorphic", "=", 
     RowBox[{"RWIntegralWithPochhammerforN3", "[", 
      RowBox[{
      "c0", ",", "c1", ",", "c2", ",", "t2", ",", "t3", ",", "\[Tau]", ",", 
       "\[Eta]", ",", "tMeromorphic", ",", "naccuracy"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"integralsN3AntiMeromorphic", "=", 
     RowBox[{"RWIntegralWithPochhammerforN3", "[", 
      RowBox[{
      "c0", ",", "c1", ",", "c2", ",", "t2", ",", "t3", ",", "\[Tau]", ",", 
       "\[Eta]", ",", "tAntiMeromorhic", ",", "naccuracy"}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"intMatEval", "=", 
     RowBox[{
      RowBox[{"intMat3", "[", 
       RowBox[{"c0", ",", "c1", ",", "c2"}], "]"}], "//", "N"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"doubleCopy", "=", 
     RowBox[{
      FractionBox["1", "2"], "I", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"integralsN3Meromorphic", "\[LeftDoubleBracket]", 
         RowBox[{"1", ";;", "3"}], "\[RightDoubleBracket]"}], ".", 
        RowBox[{"(", 
         RowBox[{"Inverse", "@", 
          RowBox[{"Transpose", "@", "intMatEval"}]}], ")"}], ".", 
        RowBox[{"Conjugate", "@", 
         RowBox[{"integralsN3AntiMeromorphic", "\[LeftDoubleBracket]", 
          RowBox[{"1", ";;", "3"}], "\[RightDoubleBracket]"}]}]}], ")"}]}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<The single valued Riemann Wirtinger integral, by direct \
integration, equals: \>\"", ",", "SingleValuedInt"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<The single valued Riemann Wirtinger integral, by double copy, \
equals: \>\"", ",", "doubleCopy"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
     "\"\<The difference between the 2 is: \>\"", ",", "\[IndentingNewLine]", 
      
      RowBox[{"SingleValuedInt", "-", "doubleCopy"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.89574989410178*^9, 3.8957498983651447`*^9}, 
   3.895750200077402*^9, {3.895750324067902*^9, 3.895750324869442*^9}, {
   3.896184534535666*^9, 3.896184536228788*^9}, {3.8961846167595177`*^9, 
   3.8961846377855*^9}, {3.89618471674375*^9, 3.896184750480502*^9}, {
   3.902485124726925*^9, 3.902485321868061*^9}, {3.902485352737595*^9, 
   3.902485435078*^9}, {3.910442441072475*^9, 3.910442564349674*^9}, {
   3.91044349610917*^9, 3.910443538657774*^9}, {3.910444004145727*^9, 
   3.9104440042153254`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"a7359b3f-ebd2-48c2-96e7-f6f5a64d1133"],

Cell["\<\
We remark that for the choice of complex Riemann-Wirtinger above, the only \
way one can write it as a double copy (with the choice of Mandelstam \
variables) is by making use of the Pocchammer-regularized contours.\
\>", "Subsubsection",
 CellChangeTimes->{{3.9104420883676023`*^9, 
  3.910442137457261*^9}},ExpressionUUID->"5923dbfc-c4a2-47dd-8a72-\
3388d0a9b189"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1366, 893},
WindowMargins->{{-1366, Automatic}, {0, Automatic}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"71c983cf-00bd-4684-a702-afbdb0e4a3dc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1399, 26, 377, "Subsection",ExpressionUUID->"3e1fe115-c02f-4e73-8979-2955dd17e3fc"],
Cell[CellGroupData[{
Cell[1982, 50, 337, 7, 196, "Title",ExpressionUUID->"08ddb091-25e8-4ad8-8a97-b11a7e1c8191"],
Cell[2322, 59, 271, 6, 117, "Chapter",ExpressionUUID->"29877492-387a-4f9e-96ee-6e34a4963529"],
Cell[CellGroupData[{
Cell[2618, 69, 4093, 118, 1183, "Chapter",ExpressionUUID->"6e3253ab-b994-4d6b-9667-18097813e3d8"],
Cell[CellGroupData[{
Cell[6736, 191, 179, 3, 45, "Subsubsection",ExpressionUUID->"7c834203-7a43-437f-87ed-b9429b836aab"],
Cell[6918, 196, 504, 11, 33, "Input",ExpressionUUID->"b20ad098-7a6c-40bb-a4aa-8b8470c3a218"],
Cell[7425, 209, 523, 13, 33, "Input",ExpressionUUID->"80274453-3a85-401b-8a7b-dce0f3ab039c"],
Cell[7951, 224, 964, 22, 51, "Input",ExpressionUUID->"caeda23c-bb65-45b3-b102-6dc30c3e0535"],
Cell[8918, 248, 318, 4, 30, "Input",ExpressionUUID->"c42b27d4-50f0-4b50-986d-16d2c03bf439"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9285, 258, 659, 17, 57, "Subtitle",ExpressionUUID->"41d70122-a346-4065-ae25-535f3f495920"],
Cell[CellGroupData[{
Cell[9969, 279, 352, 8, 71, "Subsubsection",ExpressionUUID->"8118818a-750c-49ae-9321-84c27307528e"],
Cell[10324, 289, 3281, 83, 264, "Input",ExpressionUUID->"8b88766a-505e-489b-8170-5579beaac780"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13642, 377, 438, 7, 160, "Subsubsection",ExpressionUUID->"d477a0cc-39f3-4cae-8d29-3437373a2abf"],
Cell[14083, 386, 7368, 191, 373, "Input",ExpressionUUID->"d33317fb-6fba-4401-b7ca-d90ea6bda3aa"],
Cell[21454, 579, 44865, 1112, 2803, "Input",ExpressionUUID->"082889eb-da81-4f7f-b843-34fc90edfa5e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66368, 1697, 601, 12, 357, "Chapter",ExpressionUUID->"7a60d56c-2f08-4e48-a514-ee833af1675b"],
Cell[66972, 1711, 6555, 168, 482, "Input",ExpressionUUID->"af22f056-da55-484e-ae28-0d4fd83f24d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73564, 1884, 384, 8, 69, "Chapter",ExpressionUUID->"96d68745-accc-4dc9-8c48-fc2d46325472"],
Cell[CellGroupData[{
Cell[73973, 1896, 1170, 33, 47, "Subsubsection",ExpressionUUID->"d154c725-7ed4-41c9-9a44-18ee1b0a7afb"],
Cell[75146, 1931, 5040, 131, 354, "Input",ExpressionUUID->"fc2f431a-1912-414c-bddb-be55bf55ded5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80235, 2068, 399, 9, 165, "Chapter",ExpressionUUID->"e14493ed-fa85-4278-ab35-49bffcafefb5"],
Cell[80637, 2079, 8330, 204, 839, "Input",ExpressionUUID->"a7359b3f-ebd2-48c2-96e7-f6f5a64d1133"],
Cell[88970, 2285, 376, 7, 71, "Subsubsection",ExpressionUUID->"5923dbfc-c4a2-47dd-8a72-3388d0a9b189"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/modular_dcs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     44511,       1204]
NotebookOptionsPosition[     43739,       1184]
NotebookOutlinePosition[     44135,       1200]
CellTagsIndexPosition[     44092,       1197]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Some notation:\nrw23[a,b] : coefficient of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     OverscriptBox["\[Eta]", "_"], "a"], 
    SuperscriptBox["\[Eta]", "b"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ca564c30-6257-4145-a210-7dbed64544d0"],
 " of the Riemann-Wirtinger integral \n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Integral]", 
      SubscriptBox["\[Gamma]", "23"]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SubscriptBox["dz", "1"], "(", 
        FractionBox[
         RowBox[{
          SubscriptBox["\[Theta]", "1"], "(", 
          SubscriptBox["z", "1"], ")"}], 
         RowBox[{
          SubscriptBox["\[Theta]", "1"], "(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "3"]}], ")"}]], ")"}], 
       SubscriptBox["s", "12"]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", "A"}]], 
        SubscriptBox["z", "1"]}]], 
      RowBox[{"F", "(", 
       RowBox[{
        SubscriptBox["z", "1"], ",", 
        RowBox[{"\[Eta]", "|", "\[Tau]"}]}], ")"}]}]}], "=", " ", 
    RowBox[{
     SubscriptBox["\[Sum]", 
      RowBox[{"a", "\[GreaterEqual]", "0"}]], 
     RowBox[{
      SubscriptBox["\[Sum]", 
       RowBox[{"b", "\[GreaterEqual]", 
        RowBox[{"-", "1"}]}]], 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Eta]", "_"], "a"], 
       SuperscriptBox["\[Eta]", "b"], 
       RowBox[{"rw23", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c5f3061c-53e2-4a45-9c64-acf1baa52dbc"],
 " \n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Integral]", 
      SubscriptBox["\[Gamma]", 
       RowBox[{"2", "A"}]]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SubscriptBox["dz", "1"], "(", 
        FractionBox[
         RowBox[{
          SubscriptBox["\[Theta]", "1"], "(", 
          SubscriptBox["z", "1"], ")"}], 
         RowBox[{
          SubscriptBox["\[Theta]", "1"], "(", 
          RowBox[{
           SubscriptBox["z", "1"], "-", 
           SubscriptBox["z", "3"]}], ")"}]], ")"}], 
       SubscriptBox["s", "12"]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", "A"}]], 
        SubscriptBox["z", "1"]}]], 
      RowBox[{"F", "(", 
       RowBox[{
        SubscriptBox["z", "1"], ",", 
        RowBox[{"\[Eta]", "|", "\[Tau]"}]}], ")"}]}]}], "=", " ", 
    RowBox[{
     SubscriptBox["\[Sum]", 
      RowBox[{"a", "\[GreaterEqual]", "0"}]], 
     RowBox[{
      SubscriptBox["\[Sum]", 
       RowBox[{"b", "\[GreaterEqual]", 
        RowBox[{"-", "1"}]}]], 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Eta]", "_"], "a"], 
       SuperscriptBox["\[Eta]", "b"], 
       RowBox[{"rw2A", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8a98f2b7-9feb-4b7a-a6ab-fbaf84662b9f"],
 " \n\n\nwhere ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", "A"}]], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"Im\[Eta]", " ", "+", " ", 
       RowBox[{
        SubscriptBox["s", "12"], "Im", " ", 
        SubscriptBox["z", "3"]}]}], 
      RowBox[{"Im", " ", "\[Tau]"}]], "=", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", "2"]}], 
        RowBox[{"(", 
         RowBox[{"\[Eta]", " ", "-", 
          OverscriptBox["\[Eta]", "_"]}], ")"}]}], " ", "+", " ", 
       RowBox[{
        SubscriptBox["s", "12"], "Im", " ", 
        SubscriptBox["z", "3"]}]}], 
      RowBox[{"Im", " ", "\[Tau]"}]]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7eba9bd7-daf2-4f39-9ef2-894a5152f237"],
 " , and the puncture ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "da915eb7-68fb-4875-bfca-4392d4967a5a"],
 " is fixed at zero: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["z", "2"], "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "688d6e12-5016-4b6f-9a40-1f31708ae960"],
 ".\nand we furthermore use the notation ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     RowBox[{"Im", " ", 
      SubscriptBox["z", "3"], " "}], 
     RowBox[{"Im", " ", "\[Tau]"}]], "=", 
    SubscriptBox["u", "3"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "347717da-cfef-4d54-a1e2-03881322843c"],
 " (u3 in Mathematica)\n\n\nMoreover, we use notation \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     OverscriptBox["rw23", "_"], "[", 
     RowBox[{"a", ",", "b"}], "]"}], "=", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"rw23", "[", 
      RowBox[{"a", ",", "b"}], "]"}], "]"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "59e7f311-f143-47d8-b977-053e98901327"],
 "\nto express all the quantities in terms of rw23[a,b].\n"
}], "Title",
 CellChangeTimes->{{3.910437204987112*^9, 3.910437343530983*^9}, {
  3.910437419177526*^9, 3.910437425613875*^9}, {3.910437484394594*^9, 
  3.9104375844729233`*^9}, {3.910437658634306*^9, 3.910437661618626*^9}, {
  3.910437691898703*^9, 3.910437767047084*^9}, {3.910437852306192*^9, 
  3.910437921874962*^9}, {3.910437958832548*^9, 3.9104380831814747`*^9}, {
  3.9104382756380787`*^9, 
  3.910438292125296*^9}},ExpressionUUID->"a6f26897-b26c-46dd-beeb-\
cbb5724afbbc"],

Cell[TextData[{
 "The modular Complex Riemann-Wirtinger integral \n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "22"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "34866852-dbf1-4e8f-b2d5-c8367c16d8bc"],
 " in the 2-dimensional homology (i.e. 3 punctures total, one of them, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a1a4ffad-e241-4db1-ab28-b7c2b5512f72"],
 ", integrated) can be expanded powers of \[Eta] and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Eta]", "_"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ad6938e5-719e-499b-968d-7d341a4bee7a"],
 ". \n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "22"], "=", 
    RowBox[{
     SubscriptBox["\[Sum]", 
      RowBox[{"a", "\[GreaterEqual]", "0"}]], 
     RowBox[{
      SubscriptBox["\[Sum]", 
       RowBox[{"b", "\[GreaterEqual]", "0"}]], 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Eta]", "_"], 
        RowBox[{"a", "-", "1"}]], 
       SuperscriptBox["\[Eta]", 
        RowBox[{"b", "-", "1"}]], 
       RowBox[{"N22", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}]}]}]}], TraditionalForm]],
  ExpressionUUID->"bdc04824-262e-4296-bfdf-958609bbbaaa"],
 "\n\nWe write in this notebook the first few such N22."
}], "Title",
 CellChangeTimes->{{3.910438174052923*^9, 3.9104383846832457`*^9}, {
  3.910438667642035*^9, 
  3.9104386767230177`*^9}},ExpressionUUID->"d6a9495e-728c-4bb0-9ae7-\
23e86df20295"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"N22", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "\[Pi]", " ", "s12", " ", 
      SuperscriptBox["u3", "2"], " ", 
      RowBox[{"Im", "[", "\[Tau]", "]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s12"}], "+", 
              RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
          RowBox[{"rw2A", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", "s12"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
          RowBox[{"rw23", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s12"}], "+", 
              RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["rw23", "_"], "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s12"}], "+", 
           RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
       RowBox[{"rw23", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
       RowBox[{
        OverscriptBox["rw2A", "_"], "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.910438388537095*^9, 3.910438391709291*^9}, {
   3.9104384255126677`*^9, 3.910438427670396*^9}, {3.9104386804831057`*^9, 
   3.910438682215846*^9}, 3.910695778210498*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"ea376049-579a-493e-a3ca-586c08e48f2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"N22", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "\[Pi]", " ", "s12", " ", 
      SuperscriptBox["u3", "2"], " ", 
      RowBox[{"Im", "[", "\[Tau]", "]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s12"}], "+", 
              RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
          RowBox[{"rw2A", "[", 
           RowBox[{"0", ",", "0"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", "s12"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
          RowBox[{"rw23", "[", 
           RowBox[{"0", ",", "0"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s12"}], "+", 
              RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["rw23", "_"], "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s12"}], "+", 
               RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "+", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}], ")"}], " ", 
           RowBox[{"Csc", "[", 
            RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
           RowBox[{"rw2A", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Pi]", " ", "s12"}], "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"Im", "[", "\[Tau]", "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"rw23", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Pi]", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s12"}], "+", 
                  RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}], "-", 
             RowBox[{"\[Pi]", " ", 
              RowBox[{"Cot", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s12"}], "+", 
                  RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}]}]}], ")"}]}], 
          RowBox[{"Im", "[", "\[Tau]", "]"}]]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["rw23", "_"], "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s12"}], "+", 
              RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
          RowBox[{"rw2A", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", "s12"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
          RowBox[{"rw23", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s12"}], "+", 
              RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["rw23", "_"], "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s12"}], "+", 
            RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"Cot", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}], ")"}], " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
        RowBox[{"rw23", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
        RowBox[{
         OverscriptBox["rw2A", "_"], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"Im", "[", "\[Tau]", "]"}]}]], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s12"}], "+", 
           RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
       RowBox[{"rw23", "[", 
        RowBox[{"0", ",", "0"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
       RowBox[{
        OverscriptBox["rw2A", "_"], "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s12"}], "+", 
           RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
       RowBox[{"rw23", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
       RowBox[{
        OverscriptBox["rw2A", "_"], "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.910438633124559*^9, 3.9104386381741123`*^9}, {
   3.910438722909307*^9, 3.9104387296144323`*^9}, 3.910695782540677*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"454b6127-a159-49f7-8295-c395bd56f9a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"N22", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", "\[Pi]", " ", "s12", " ", 
      SuperscriptBox["u3", "2"], " ", 
      RowBox[{"Im", "[", "\[Tau]", "]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s12"}], "+", 
              RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
          RowBox[{"rw2A", "[", 
           RowBox[{"1", ",", "0"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", "s12"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
          RowBox[{"rw23", "[", 
           RowBox[{"1", ",", "0"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s12"}], "+", 
              RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["rw23", "_"], "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s12"}], "+", 
               RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"Cot", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}]}], ")"}], 
           " ", 
           RowBox[{"Csc", "[", 
            RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
           RowBox[{"rw2A", "[", 
            RowBox[{"0", ",", "0"}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Pi]", " ", "s12"}], "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"Im", "[", "\[Tau]", "]"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"rw23", "[", 
            RowBox[{"0", ",", "0"}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Pi]", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s12"}], "+", 
                  RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}], "-", 
             RowBox[{"\[Pi]", " ", 
              RowBox[{"Cot", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s12"}], "+", 
                  RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}]}]}], ")"}]}], 
          RowBox[{"Im", "[", "\[Tau]", "]"}]]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["rw23", "_"], "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s12"}], "+", 
               RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "+", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}], ")"}], " ", 
           RowBox[{"Csc", "[", 
            RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
           RowBox[{"rw2A", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Pi]", " ", "s12"}], "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"Im", "[", "\[Tau]", "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"rw23", "[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Pi]", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s12"}], "+", 
                  RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}], "-", 
             RowBox[{"\[Pi]", " ", 
              RowBox[{"Cot", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s12"}], "+", 
                  RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}]}]}], ")"}]}], 
          RowBox[{"Im", "[", "\[Tau]", "]"}]]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["rw23", "_"], "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s12"}], "+", 
               RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Cot", "[", 
            RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "+", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}], ")"}], " ", 
           RowBox[{"Csc", "[", 
            RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
           RowBox[{"rw2A", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Pi]", " ", "s12"}], "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"Im", "[", "\[Tau]", "]"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"rw23", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s12"}], "+", 
                  RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}], " ", 
              RowBox[{"Cot", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], "2"], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s12"}], "+", 
                  RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}]}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"Im", "[", "\[Tau]", "]"}], "2"]]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["rw23", "_"], "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s12"}], "+", 
              RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
          RowBox[{"rw2A", "[", 
           RowBox[{"0", ",", "0"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", "s12"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
          RowBox[{"rw23", "[", 
           RowBox[{"0", ",", "0"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s12"}], "+", 
              RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["rw23", "_"], "[", 
        RowBox[{"0", ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s12"}], "+", 
               RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "+", 
             RowBox[{"Cot", "[", 
              RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}], ")"}], " ", 
           RowBox[{"Csc", "[", 
            RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
           RowBox[{"rw2A", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Pi]", " ", "s12"}], "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"Im", "[", "\[Tau]", "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"rw23", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Pi]", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s12"}], "+", 
                  RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}], "-", 
             RowBox[{"\[Pi]", " ", 
              RowBox[{"Cot", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s12"}], "+", 
                  RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}]}]}], ")"}]}], 
          RowBox[{"Im", "[", "\[Tau]", "]"}]]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["rw23", "_"], "[", 
        RowBox[{"0", ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s12"}], "+", 
              RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
          RowBox[{"rw2A", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", "s12"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
          RowBox[{"rw23", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s12"}], "+", 
              RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["rw23", "_"], "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "s12"}], "+", 
               RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"Cot", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}]}], ")"}], 
           " ", 
           RowBox[{"Csc", "[", 
            RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
           RowBox[{"rw2A", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Pi]", " ", "s12"}], "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"Im", "[", "\[Tau]", "]"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"rw23", "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Pi]", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s12"}], "+", 
                  RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}], "-", 
             RowBox[{"\[Pi]", " ", 
              RowBox[{"Cot", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
              RowBox[{"Csc", "[", 
               RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "s12"}], "+", 
                  RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}]}]}], ")"}]}], 
          RowBox[{"Im", "[", "\[Tau]", "]"}]]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["rw23", "_"], "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s12"}], "+", 
              RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
          RowBox[{"rw2A", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", "s12"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
          RowBox[{"rw23", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s12"}], "+", 
              RowBox[{"s12", " ", "u3"}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
       RowBox[{
        OverscriptBox["rw23", "_"], "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s12"}], "+", 
            RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Cot", "[", 
         RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"Cot", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}], ")"}], " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
        RowBox[{"rw23", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
        RowBox[{
         OverscriptBox["rw2A", "_"], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Im", "[", "\[Tau]", "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s12"}], "+", 
            RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"Cot", "[", 
            RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
        RowBox[{"rw23", "[", 
         RowBox[{"0", ",", "0"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
        RowBox[{
         OverscriptBox["rw2A", "_"], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"Im", "[", "\[Tau]", "]"}]}]], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s12"}], "+", 
            RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"Cot", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}], ")"}], " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
        RowBox[{"rw23", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
        RowBox[{
         OverscriptBox["rw2A", "_"], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"Im", "[", "\[Tau]", "]"}]}]], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s12"}], "+", 
           RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
       RowBox[{"rw23", "[", 
        RowBox[{"1", ",", "0"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
       RowBox[{
        OverscriptBox["rw2A", "_"], "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s12"}], "+", 
            RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"Cot", "[", 
           RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}], ")"}], " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
        RowBox[{"rw23", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
        RowBox[{
         OverscriptBox["rw2A", "_"], "[", 
         RowBox[{"0", ",", "0"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"Im", "[", "\[Tau]", "]"}]}]], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s12"}], "+", 
           RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
       RowBox[{"rw23", "[", 
        RowBox[{"0", ",", "0"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
       RowBox[{
        OverscriptBox["rw2A", "_"], "[", 
        RowBox[{"0", ",", "0"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s12"}], "+", 
            RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"Cot", "[", 
            RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
        RowBox[{"rw23", "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
        RowBox[{
         OverscriptBox["rw2A", "_"], "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"Im", "[", "\[Tau]", "]"}]}]], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s12"}], "+", 
           RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
       RowBox[{"rw23", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
       RowBox[{
        OverscriptBox["rw2A", "_"], "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s12"}], "+", 
           RowBox[{"s12", " ", "u3"}]}], ")"}]}]], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"\[Pi]", " ", "s12", " ", "u3"}], "]"}], " ", 
       RowBox[{"rw23", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "s12"}], "]"}], " ", 
       RowBox[{
        OverscriptBox["rw2A", "_"], "[", 
        RowBox[{"1", ",", "0"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9104387990856543`*^9, 3.910438802556085*^9}, 
   3.910695788173704*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"35a36d40-343d-4ae0-8b79-8c566ce0ec3c"]
}, Open  ]]
},
WindowSize->{1366, 847},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"973735d3-2f95-4a33-8c54-d75e33da5862"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 5627, 173, 1148, "Title",ExpressionUUID->"a6f26897-b26c-46dd-beeb-cbb5724afbbc"],
Cell[6210, 197, 1540, 44, 468, "Title",ExpressionUUID->"d6a9495e-728c-4bb0-9ae7-23e86df20295"],
Cell[7753, 243, 2672, 70, 93, "Input",ExpressionUUID->"ea376049-579a-493e-a3ca-586c08e48f2b"],
Cell[10428, 315, 7875, 205, 283, "Input",ExpressionUUID->"454b6127-a159-49f7-8295-c395bd56f9a3"],
Cell[18306, 522, 25417, 659, 900, "Input",ExpressionUUID->"35a36d40-343d-4ae0-8b79-8c566ce0ec3c"]
}, Open  ]]
}
]
*)


